Nucleon axial structure from lattice QCD

We present a new analysis method that allows one to understand and model excited state contributions in observables that are dominated by a pion pole. We apply this method to extract axial and (induced) pseudoscalar nucleon isovector form factors, which satisfy the constraints due to the partial conservation of the axial current up to expected discretization effects. Effective field theory predicts that the leading contribution to the (induced) pseudoscalar form factor originates from an exchange of a virtual pion, and thus exhibits pion pole dominance. Using our new method, we can recover this behavior directly from lattice data. The numerical analysis is based on a large set of ensembles generated by the CLS effort, including physical pion masses, large volumes (with up to $96^3 \times 192$ sites and $L m_\pi = 6.4$), and lattice spacings down to $0.039 \, \text{fm}$, which allows us to take all the relevant limits. We find that some observables are much more sensitive to the choice of parametrization of the form factors than others. On the one hand, the $z$-expansion leads to significantly smaller values for the axial dipole mass than the dipole ansatz ($M_A^{\text{$z$-exp}}=1.02(10) \, \text{GeV}$ versus $M_A^{\text{dipole}} = 1.31(8) \, \text{GeV}$). On the other hand, we find that the result for the induced pseudoscalar coupling at the muon capture point is almost independent of the choice of parametrization ($g_P^{\star \ \text{$z$-exp}} = 8.68(45)$ and $g_P^{\star \ \text{dipole}} = 8.30(24)$), and is in good agreement with both, chiral perturbation theory predictions and experimental measurement via ordinary muon capture. We also determine the axial coupling constant $g_A$.

==> anc/axial_formfactor_dipole.dat <==
# dipole parametrization see table 4: !2P
# Q^2[GeV^2]	G_A	StatisticalError	FullError
0.0	1.229259	0.024397	0.030484
0.004	1.223557	0.024082	0.029859
0.008	1.217895	0.023776	0.029250
0.012	1.212272	0.023481	0.028657
0.016	1.206689	0.023195	0.028081
0.02	1.201143	0.022919	0.027521
0.024	1.195636	0.022652	0.026978
0.028	1.190166	0.022394	0.026451
0.032	1.184734	0.022146	0.025941
0.036	1.179339	0.021906	0.025448
0.04	1.173981	0.021676	0.024971
0.044	1.168659	0.021455	0.024512
0.048	1.163373	0.021243	0.024069
0.052	1.158124	0.021040	0.023644
0.056	1.152909	0.020845	0.023236
0.06	1.147730	0.020659	0.022845
0.064	1.142585	0.020481	0.022471
0.068	1.137475	0.020312	0.022115
0.072	1.132400	0.020151	0.021776
0.076	1.127358	0.019998	0.021454
0.08	1.122350	0.019853	0.021150
0.084	1.117375	0.019715	0.020863
0.088	1.112433	0.019586	0.020594
0.092	1.107523	0.019464	0.020341
0.096	1.102647	0.019349	0.020106
0.1	1.097802	0.019242	0.019888
0.12	1.074051	0.018808	0.019048
0.14	1.051062	0.018530	0.018600
0.16	1.028804	0.018388	0.018498
0.18	1.007245	0.018359	0.018686
0.2	0.986357	0.018424	0.019102
0.22	0.966112	0.018564	0.019688
0.24	0.946484	0.018763	0.020393
0.26	0.927448	0.019005	0.021176
0.28	0.908981	0.019278	0.022003
0.3	0.891060	0.019573	0.022852
0.32	0.873664	0.019880	0.023702
0.34	0.856772	0.020194	0.024541
0.36	0.840365	0.020508	0.025360
0.38	0.824425	0.020818	0.026151
0.4	0.808935	0.021122	0.026910
0.42	0.793877	0.021416	0.027635
0.44	0.779235	0.021699	0.028323
0.46	0.764995	0.021969	0.028973
0.48	0.751142	0.022226	0.029587
0.5	0.737661	0.022468	0.030163
0.52	0.724540	0.022696	0.030702
0.54	0.711767	0.022909	0.031206
0.56	0.699328	0.023107	0.031675
0.58	0.687212	0.023290	0.032111
0.6	0.675409	0.023459	0.032515
0.62	0.663907	0.023614	0.032887
0.64	0.652696	0.023755	0.033230
0.66	0.641767	0.023883	0.033544
0.68	0.631110	0.023997	0.033831
0.7	0.620716	0.024100	0.034092
0.72	0.610577	0.024190	0.034329
0.74	0.600685	0.024269	0.034542
0.76	0.591031	0.024336	0.034733
0.78	0.581607	0.024393	0.034903
0.8	0.572408	0.024440	0.035053
0.82	0.563425	0.024478	0.035183
0.84	0.554652	0.024506	0.035296
0.86	0.546082	0.024525	0.035391
0.88	0.537709	0.024536	0.035470
0.9	0.529527	0.024539	0.035534
0.92	0.521531	0.024535	0.035583
0.94	0.513714	0.024523	0.035618
0.96	0.506072	0.024505	0.035640
0.98	0.498599	0.024480	0.035650
1.0	0.491290	0.024449	0.035648


==> anc/axial_formfactor_zexp4+3.dat <==
# zexp4+3 parametrization see table 4: !z^{4+3}
# Q^2[GeV^2]	G_A	StatisticalError	FullError
0.0	1.301837	0.045220	0.086002
0.004	1.291948	0.044211	0.083536
0.008	1.282353	0.043248	0.081147
0.012	1.273033	0.042327	0.078833
0.016	1.263968	0.041446	0.076592
0.02	1.255139	0.040603	0.074420
0.024	1.246531	0.039795	0.072317
0.028	1.238130	0.039020	0.070280
0.032	1.229923	0.038277	0.068307
0.036	1.221897	0.037564	0.066396
0.04	1.214042	0.036879	0.064547
0.044	1.206347	0.036220	0.062757
0.048	1.198805	0.035587	0.061024
0.052	1.191405	0.034977	0.059347
0.056	1.184142	0.034390	0.057725
0.06	1.177007	0.033824	0.056157
0.064	1.169995	0.033279	0.054640
0.068	1.163099	0.032753	0.053174
0.072	1.156315	0.032245	0.051758
0.076	1.149636	0.031755	0.050390
0.08	1.143058	0.031281	0.049069
0.084	1.136578	0.030824	0.047795
0.088	1.130191	0.030381	0.046566
0.092	1.123892	0.029953	0.045381
0.096	1.117680	0.029539	0.044239
0.1	1.111550	0.029138	0.043140
0.12	1.082042	0.027310	0.038250
0.14	1.054222	0.025735	0.034298
0.16	1.027862	0.024366	0.031192
0.18	1.002791	0.023165	0.028842
0.2	0.978874	0.022104	0.027152
0.22	0.956006	0.021159	0.026022
0.24	0.934100	0.020311	0.025348
0.26	0.913083	0.019547	0.025031
0.28	0.892892	0.018853	0.024980
0.3	0.873473	0.018220	0.025119
0.32	0.854780	0.017639	0.025385
0.34	0.836769	0.017105	0.025731
0.36	0.819402	0.016609	0.026122
0.38	0.802645	0.016149	0.026531
0.4	0.786466	0.015720	0.026941
0.42	0.770836	0.015319	0.027338
0.44	0.755727	0.014942	0.027715
0.46	0.741114	0.014587	0.028065
0.48	0.726974	0.014252	0.028387
0.5	0.713286	0.013934	0.028678
0.52	0.700028	0.013633	0.028939
0.54	0.687181	0.013347	0.029168
0.56	0.674728	0.013074	0.029368
0.58	0.662652	0.012813	0.029539
0.6	0.650935	0.012564	0.029683
0.62	0.639564	0.012325	0.029800
0.64	0.628524	0.012096	0.029894
0.66	0.617801	0.011876	0.029965
0.68	0.607382	0.011665	0.030014
0.7	0.597256	0.011461	0.030044
0.72	0.587411	0.011265	0.030056
0.74	0.577836	0.011075	0.030051
0.76	0.568520	0.010892	0.030030
0.78	0.559454	0.010715	0.029994
0.8	0.550628	0.010543	0.029945
0.82	0.542034	0.010377	0.029884
0.84	0.533662	0.010216	0.029812
0.86	0.525505	0.010060	0.029730
0.88	0.517555	0.009909	0.029638
0.9	0.509805	0.009762	0.029537
0.92	0.502247	0.009619	0.029428
0.94	0.494875	0.009480	0.029313
0.96	0.487683	0.009344	0.029190
0.98	0.480664	0.009213	0.029062
1.0	0.473812	0.009084	0.028929


==> anc/induced_formfactor_dipole.dat <==
# dipole parametrization see table 4: !2P
# Q^2[GeV^2]	G_\tilde{P}	StatisticalError	FullError
0.0	226.232520	4.638026	6.664415
0.004	186.116506	3.783940	5.435152
0.008	157.867711	3.183646	4.571422
0.012	136.900449	2.739069	3.931967
0.016	120.722066	2.396895	3.440001
0.02	107.861101	2.125654	3.050196
0.024	97.392913	1.905570	2.734069
0.028	88.707268	1.723590	2.472820
0.032	81.385171	1.570753	2.253541
0.036	75.129396	1.440702	2.067075
0.04	69.723244	1.328800	1.906746
0.044	65.005007	1.231590	1.767571
0.048	60.851558	1.146437	1.645754
0.052	57.167499	1.071299	1.538357
0.056	53.877766	1.004572	1.443065
0.06	50.922491	0.944973	1.358032
0.064	48.253336	0.891468	1.281768
0.068	45.830849	0.843213	1.213055
0.072	43.622510	0.799511	1.150890
0.076	41.601273	0.759783	1.094438
0.08	39.744462	0.723543	1.042999
0.084	38.032920	0.690380	0.995980
0.088	36.450353	0.659947	0.952879
0.092	34.982817	0.631942	0.913264
0.096	33.618305	0.606109	0.876763
0.1	32.346425	0.582225	0.843055
0.12	27.096472	0.486018	0.707722
0.14	23.183537	0.417485	0.611844
0.16	20.158968	0.366960	0.541476
0.18	17.754455	0.328657	0.488290
0.2	15.799700	0.298914	0.447036
0.22	14.181418	0.275312	0.414267
0.24	12.821327	0.256205	0.387656
0.26	11.663603	0.240443	0.365592
0.28	10.667370	0.227208	0.346941
0.3	9.802014	0.215909	0.330892
0.32	9.044156	0.206113	0.316857
0.34	8.375635	0.197498	0.304403
0.36	7.782132	0.189825	0.293209
0.38	7.252208	0.182912	0.283034
0.4	6.776612	0.176620	0.273695
0.42	6.347788	0.170840	0.265051
0.44	5.959502	0.165491	0.256994
0.46	5.606566	0.160507	0.249437
0.48	5.284627	0.155835	0.242315
0.5	4.990009	0.151433	0.235572
0.52	4.719586	0.147270	0.229164
0.54	4.470682	0.143316	0.223057
0.56	4.240993	0.139551	0.217221
0.58	4.028529	0.135954	0.211631
0.6	3.831556	0.132511	0.206267
0.62	3.648562	0.129209	0.201111
0.64	3.478221	0.126035	0.196148
0.66	3.319364	0.122982	0.191366
0.68	3.170959	0.120039	0.186752
0.7	3.032091	0.117201	0.182296
0.72	2.901944	0.114461	0.177991
0.74	2.779792	0.111812	0.173828
0.76	2.664982	0.109251	0.169799
0.78	2.556931	0.106772	0.165898
0.8	2.455112	0.104371	0.162119
0.82	2.359051	0.102045	0.158456
0.84	2.268317	0.099790	0.154905
0.86	2.182521	0.097603	0.151461
0.88	2.101310	0.095480	0.148119
0.9	2.024361	0.093420	0.144876
0.92	1.951381	0.091420	0.141726
0.94	1.882101	0.089477	0.138668
0.96	1.816275	0.087589	0.135697
0.98	1.753678	0.085755	0.132810
1.0	1.694103	0.083971	0.130003


==> anc/induced_formfactor_zexp4+3.dat <==
# zexp4+3 parametrization see table 4: !z^{4+3}
# Q^2[GeV^2]	G_\tilde{P}	StatisticalError	FullError
0.0	238.074263	8.650285	13.147112
0.004	195.322501	6.987929	10.561913
0.008	165.248289	5.823345	8.749930
0.012	142.950537	4.963850	7.412126
0.016	125.765352	4.304732	6.385970
0.02	112.120346	3.784194	5.575530
0.024	101.027590	3.363422	4.920535
0.028	91.835187	3.016812	4.381218
0.032	84.095624	2.726794	3.930281
0.036	77.491516	2.480915	3.548363
0.04	71.791529	2.270103	3.221357
0.044	66.823079	2.087595	2.938738
0.048	62.454806	1.928247	2.692496
0.052	58.584965	1.788078	2.476427
0.056	55.133533	1.663962	2.285654
0.06	52.036706	1.553408	2.116287
0.064	49.242997	1.454407	1.965189
0.068	46.710400	1.365324	1.829800
0.072	44.404307	1.284814	1.708012
0.076	42.295951	1.211759	1.598072
0.08	40.361223	1.145225	1.498512
0.084	38.579768	1.084424	1.408092
0.088	36.934286	1.028689	1.325759
0.092	35.409973	0.977448	1.250611
0.096	33.994095	0.930212	1.181873
0.1	32.675635	0.886558	1.118872
0.12	27.248068	0.710677	0.871867
0.14	23.220402	0.584900	0.705128
0.16	20.119448	0.491452	0.589629
0.18	17.663110	0.419902	0.507941
0.2	15.672878	0.363762	0.448989
0.22	14.030342	0.318809	0.405487
0.24	12.653896	0.282189	0.372550
0.26	11.485491	0.251914	0.346883
0.28	10.482718	0.226560	0.326259
0.3	9.613880	0.205088	0.309176
0.32	8.854821	0.186719	0.294616
0.34	8.186811	0.170866	0.281891
0.36	7.595107	0.157075	0.270531
0.38	7.067949	0.144990	0.260212
0.4	6.595844	0.134331	0.250712
0.42	6.171048	0.124874	0.241872
0.44	5.787181	0.116439	0.233582
0.46	5.438940	0.108877	0.225759
0.48	5.121885	0.102068	0.218343
0.5	4.832268	0.095911	0.211291
0.52	4.566909	0.090321	0.204566
0.54	4.323085	0.085228	0.198140
0.56	4.098461	0.080574	0.191993
0.58	3.891016	0.076306	0.186103
0.6	3.698997	0.072381	0.180456
0.62	3.520875	0.068763	0.175038
0.64	3.355310	0.065418	0.169836
0.66	3.201124	0.062319	0.164838
0.68	3.057277	0.059442	0.160036
0.7	2.922850	0.056765	0.155419
0.72	2.797023	0.054269	0.150978
0.74	2.679066	0.051937	0.146706
0.76	2.568329	0.049756	0.142594
0.78	2.464225	0.047712	0.138636
0.8	2.366230	0.045792	0.134825
0.82	2.273869	0.043988	0.131153
0.84	2.186716	0.042290	0.127615
0.86	2.104382	0.040689	0.124206
0.88	2.026516	0.039178	0.120919
0.9	1.952798	0.037750	0.117749
0.92	1.882938	0.036398	0.114691
0.94	1.816669	0.035119	0.111740
0.96	1.753750	0.033905	0.108892
0.98	1.693957	0.032753	0.106143
1.0	1.637086	0.031659	0.103487


==> anc/pseudoscalar_formfactor_dipole.dat <==
# dipole parametrization see table 4: !2P
# Q^2[GeV^2]	m_q*G_P/m_N	StatisticalError	FullError
0.0	1.229259	0.024397	0.030484
0.004	1.012438	0.020097	0.026357
0.008	0.859743	0.017166	0.024080
0.012	0.746397	0.015071	0.022815
0.016	0.658928	0.013520	0.022115
0.02	0.589386	0.012342	0.021735
0.024	0.532774	0.011428	0.021536
0.028	0.485796	0.010707	0.021440
0.032	0.446185	0.010130	0.021401
0.036	0.412337	0.009661	0.021392
0.04	0.383081	0.009275	0.021397
0.044	0.357542	0.008955	0.021407
0.048	0.335056	0.008685	0.021416
0.052	0.315106	0.008456	0.021422
0.056	0.297288	0.008260	0.021422
0.06	0.281277	0.008090	0.021415
0.064	0.266813	0.007940	0.021401
0.068	0.253682	0.007809	0.021381
0.072	0.241708	0.007692	0.021354
0.076	0.230746	0.007586	0.021321
0.08	0.220673	0.007490	0.021282
0.084	0.211385	0.007403	0.021237
0.088	0.202795	0.007323	0.021188
0.092	0.194826	0.007248	0.021134
0.096	0.187415	0.007179	0.021075
0.1	0.180504	0.007114	0.021013
0.12	0.151951	0.006834	0.020655
0.14	0.130630	0.006602	0.020242
0.16	0.114117	0.006397	0.019796
0.18	0.100962	0.006207	0.019333
0.2	0.090244	0.006029	0.018862
0.22	0.081350	0.005859	0.018389
0.24	0.073858	0.005696	0.017921
0.26	0.067465	0.005540	0.017458
0.28	0.061950	0.005388	0.017004
0.3	0.057147	0.005242	0.016560
0.32	0.052930	0.005101	0.016126
0.34	0.049201	0.004965	0.015704
0.36	0.045881	0.004833	0.015293
0.38	0.042909	0.004705	0.014894
0.4	0.040235	0.004582	0.014507
0.42	0.037817	0.004462	0.014131
0.44	0.035623	0.004347	0.013767
0.46	0.033622	0.004235	0.013414
0.48	0.031793	0.004127	0.013071
0.5	0.030114	0.004022	0.012740
0.52	0.028569	0.003921	0.012419
0.54	0.027144	0.003822	0.012107
0.56	0.025825	0.003728	0.011806
0.58	0.024601	0.003636	0.011514
0.6	0.023464	0.003547	0.011231
0.62	0.022405	0.003460	0.010957
0.64	0.021417	0.003377	0.010691
0.66	0.020493	0.003296	0.010434
0.68	0.019628	0.003218	0.010185
0.7	0.018816	0.003142	0.009943
0.72	0.018054	0.003068	0.009708
0.74	0.017336	0.002997	0.009481
0.76	0.016660	0.002927	0.009261
0.78	0.016023	0.002860	0.009047
0.8	0.015420	0.002795	0.008839
0.82	0.014851	0.002732	0.008638
0.84	0.014312	0.002671	0.008443
0.86	0.013801	0.002611	0.008254
0.88	0.013316	0.002553	0.008070
0.9	0.012856	0.002497	0.007891
0.92	0.012418	0.002443	0.007717
0.94	0.012002	0.002390	0.007549
0.96	0.011605	0.002338	0.007385
0.98	0.011228	0.002288	0.007226
1.0	0.010867	0.002240	0.007072


==> anc/pseudoscalar_formfactor_zexp4+3.dat <==
# zexp4+3 parametrization see table 4: !z^{4+3}
# Q^2[GeV^2]	m_q*G_P/m_N	StatisticalError	FullError
0.0	1.301837	0.045220	0.086002
0.004	1.070385	0.036828	0.072252
0.008	0.907457	0.031084	0.062604
0.012	0.786569	0.026946	0.055453
0.016	0.693324	0.023848	0.049930
0.02	0.619225	0.021457	0.045527
0.024	0.558932	0.019566	0.041926
0.028	0.508923	0.018037	0.038917
0.032	0.466777	0.016779	0.036360
0.036	0.430780	0.015725	0.034153
0.04	0.399680	0.014830	0.032225
0.044	0.372545	0.014060	0.030522
0.048	0.348663	0.013389	0.029004
0.052	0.327485	0.012798	0.027639
0.056	0.308578	0.012272	0.026403
0.06	0.291596	0.011800	0.025278
0.064	0.276261	0.011373	0.024246
0.068	0.262345	0.010984	0.023296
0.072	0.249660	0.010627	0.022418
0.076	0.238052	0.010298	0.021602
0.08	0.227390	0.009993	0.020842
0.084	0.217562	0.009708	0.020132
0.088	0.208476	0.009441	0.019466
0.092	0.200051	0.009191	0.018840
0.096	0.192218	0.008955	0.018249
0.1	0.184917	0.008731	0.017692
0.12	0.154783	0.007767	0.015308
0.14	0.132326	0.006989	0.013429
0.16	0.114969	0.006341	0.011905
0.18	0.101170	0.005789	0.010642
0.2	0.089954	0.005311	0.009580
0.22	0.080670	0.004893	0.008674
0.24	0.072869	0.004525	0.007894
0.26	0.066232	0.004197	0.007216
0.28	0.060523	0.003904	0.006623
0.3	0.055566	0.003641	0.006100
0.32	0.051228	0.003404	0.005637
0.34	0.047404	0.003189	0.005224
0.36	0.044012	0.002993	0.004854
0.38	0.040986	0.002815	0.004522
0.4	0.038272	0.002652	0.004222
0.42	0.035827	0.002503	0.003950
0.44	0.033616	0.002365	0.003704
0.46	0.031608	0.002239	0.003479
0.48	0.029778	0.002122	0.003273
0.5	0.028105	0.002013	0.003085
0.52	0.026571	0.001913	0.002912
0.54	0.025161	0.001820	0.002753
0.56	0.023860	0.001733	0.002606
0.58	0.022659	0.001652	0.002470
0.6	0.021546	0.001576	0.002344
0.62	0.020513	0.001506	0.002227
0.64	0.019553	0.001439	0.002119
0.66	0.018658	0.001377	0.002018
0.68	0.017823	0.001319	0.001923
0.7	0.017042	0.001264	0.001835
0.72	0.016311	0.001213	0.001753
0.74	0.015625	0.001164	0.001676
0.76	0.014981	0.001118	0.001603
0.78	0.014376	0.001075	0.001535
0.8	0.013805	0.001034	0.001471
0.82	0.013268	0.000995	0.001411
0.84	0.012761	0.000958	0.001354
0.86	0.012281	0.000924	0.001301
0.88	0.011828	0.000891	0.001250
0.9	0.011398	0.000859	0.001202
0.92	0.010991	0.000829	0.001157
0.94	0.010605	0.000801	0.001114
0.96	0.010239	0.000774	0.001073
0.98	0.009890	0.000748	0.001035
1.0	0.009558	0.000724	0.000998

